Modon solutions in an N-layer quasi-geostrophic model

Modons, or dipolar vortices, are common and long-lived features of the upper ocean, consisting of a pair of monopolar vortices moving through self-advection. Such structures remain stable over long times and may be important for fluid transport over large distances. Here we present a semi-analytical method for finding fully nonlinear modon solutions in a multi-layer quasi-geostrophic model with arbitrarily many layers. Our approach works by reducing the problem to a multi-parameter linear eigenvalue problem which can be solved using numerical techniques from linear algebra. The method is shown to replicate previous results for one and two-layer models and is applied to a three-layer model to find a solution describing a mid-depth propagating, topographic vortex.

==> anc/N_Layer_Modon.m <==
% solve for a general N layer modon
%
% This script is currently set up for a 5 layer modon. This can changed by
% modifying R and beta. Length(R), length(beta) = N. When entering K_0, use
% values slightly larger than you expect for K, this seems to converge. The
% most likely issue here is the solution having a passive layer where an
% active one is requested. This generally means the initial K_0 is not
% close enough to the solution for K with an active layer. Try increasing
% the corresponding value of K_0.
%
% Note: Instead of using this general approach, it may be easier to find
% solutions with passive layers by explicitly removing those K_i and only
% solving for the active layer eigenvalues. However, the EVP will still
% have the same number of parameters to solve for as each extra K_i also
% introduces a condition which reduces the number of free parameters in a.

clear; close all
addpath("functions\","plotting\")

% physical parameters:

U = 1;                      % vortex speed
a = 1;                      % vortex radius
R = [1 1 2 1 2];            % Rossby radius in each layer
beta = [1 0 1 2 0];         % background vorticity gradients
AL = [1 1 0 1 1];           % layer type; 1-active, 0-passive

% numerical parameters:

M = 12;                     % number of coefficients in a_n
K_0 = [5 5 4 5 7];          % guess for K in each layer
show_diag = 0;              % 1 - show fsolve output for EVP

% derived quantities:

N = length(R);
mu = beta*a^2/U;
lambda = a./R;
K_0(~AL) = 1i*sqrt(mu(~AL));    % set -K_i^2 = mu_i in passive layer

% create terms in eigenvalue problem:

A = zeros(N*M);
B = zeros(N*M);
c = zeros(N*M,N+1);
d = zeros(N*M,N);
Bcell = cell(N,1);

for j = 0:M-1
    for k = 0:M-1
        A(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) A_func(x,lambda,mu),j,k);
        B(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) B_func(x,lambda,mu),j,k);
    end
end

for n = 1:N
    Bcell{n} = kron(eye(M),diag(1:N == n))*B;
    c(:,1) = c(:,1) + mu(n)*kron(eye(M),diag(1:N == n))*[ones(N,1); zeros((M-1)*N,1)]/4;
    c(:,n+1) = kron(eye(M),diag(1:N == n))*[ones(N,1); zeros((M-1)*N,1)]/4;
    d(:,n) = kron((-1).^(0:M-1)',(1:N == n)');
end

% solve eignevalue problem with initial guess K = K_0:

[K,a_n,err] = EVP_optim(A,Bcell,c,d,K_0.^2,zeros(N*M,1),show_diag);
K = sqrt(K);
a_n = reshape(a_n,[N M])';

% display solution details:

AL2 = abs(K.^2+mu)>1e-2;
disp(' ')
disp(['Solution found for (U,a) = (' num2str(U) ',' num2str(a) ') with N = ' num2str(N) ' layers and M = ' num2str(M) ' coefficients:'])
disp(' ')
for n = 1:N
    if AL2(n) == 1
        disp([' - Layer ' num2str(n) ' with (R,beta) = (' num2str(R(n)) ',' num2str(beta(n)) '): Active with K_i = ' num2str(K(n))])
    else
        disp([' - Layer ' num2str(n) ' with (R,beta) = (' num2str(R(n)) ',' num2str(beta(n)) '): Passive with mu_i = ' num2str(mu(n))])
    end
end
if ~isequal(AL2,AL); disp(' '); disp('Active/passive layers do not match requested solution, try a different K_0.'); end
disp(' ')

% create plotting domain:

Nx = 512; Ny = 512;
Lx = 20; Ly = 20;
[x,y,k,l,grid] = create_domain([Nx Ny],[Lx Ly]);

% find psi_n, q_n using DeltaN(beta)*psi_n = -U/a*sin(theta)*sum[a_j R_j(r/a)], q_n = DeltaN(0)*psi_n:

[psi_i,q_i] = CalcPsi(a_n,U,a,R,beta,grid);

% plot psi and q in each layer:

plot_window = [-2 2];
for n = 1:N
    Plot_2D(psi_i(:,:,n),x,y,plot_window,a)
    Plot_2D(q_i(:,:,n),x,y,plot_window,a)
end


==> anc/One_Layer_LRD.m <==
% Solve for the Larichev and Reznik Dipole (LRD) in a one layer QG model

clear; close all
addpath("functions\","plotting\")

% parameters:

U = 1;
a = 1;
R = 1;
beta = 1;
M = 12;

% derived quantities:

mu = beta*a^2/U;
lambda = a/R;

% create terms in eigenvalue problem:

A = zeros(M);
B = zeros(M);
c = [1/4; zeros(M-1,1)];
d = (-1).^(0:M-1)';

for j = 0:M-1
    for k = 0:M-1
        A(j+1,k+1) = JJ_int(@(x) A_func(x,lambda,mu),j,k);
        B(j+1,k+1) = JJ_int(@(x) B_func(x,lambda,mu),j,k);
    end
end

% solve eignevalue problem, (A-K^2*B)*a = (mu+K^2)*c s.t. d'*a = 0:

[K2,a2] = EVP(A,B,[mu*c c],d,1);

% extract the relevant solution, this is usually eigenvalue M-1:

Mode = M-1;
K = sqrt(K2(Mode)); a_j = a2(:,Mode);

% create plotting domain:

Nx = 512; Ny = 512;
Lx = 10; Ly = 10;
[x,y,k,l,grid] = create_domain([Nx Ny],[Lx Ly]);

% find psi_n and q_n using DeltaN(beta)*psi_n = -U/a*sin(theta)*sum[a_j R_j(r/a)] and q_n = DeltaN(0)*psi_n:

[psi_n,q_n] = CalcPsi(a_j,U,a,R,beta,grid);

% plot psi and q in each layer:

plot_window = [-2 2];
Plot_2D(psi_n,x,y,plot_window,a)
Plot_2D(q_n,x,y,plot_window,a)


==> anc/Three_Layer_Vortex.m <==
% Solve for a mid-depth vortex in a 3 layer model

clear; close all
addpath("functions\","plotting\")

% parameters:

U = 1;
a = 1;
R = [1 1 1];
beta = [0 0 1];
N = 3;
M = 12;

% derived quantities:

mu = beta*a^2/U;
lambda = a./R;

% create terms in eigenvalue problem:

A = zeros(N*M);
B = zeros(N*M);
Dn = @(n) kron(eye(M),diag(1:N == n));
c = [ones(N,1); zeros((M-1)*N,1)]/4;
dn = @(n) kron((-1).^(0:M-1)',(1:N == n)');

for j = 0:M-1
    for k = 0:M-1
        A(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) A_func(x,lambda,mu),j,k);
        B(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) B_func(x,lambda,mu),j,k);
    end
end

% solve eignevalue problem (A+mu_1*B_1-K_2^2*B_2+mu_3*B_3)*a = (mu_2+K_2^2)*c_2 s.t. d_2'*a = 0:

B1 = Dn(1)*B; B2 = Dn(2)*B; B3 = Dn(3)*B;
c_2 = Dn(2)*c;

[K2,a_j] = EVP(A+mu(1)*B1+mu(3)*B3,B2,[mu(2)*c_2 c_2],dn(2),0,3^2);
K2 = sqrt(K2);
a_j = reshape(a_j,[N M])';

% create plotting domain:

Nx = 512; Ny = 512;
Lx = 10; Ly = 10;
[x,y,k,l,grid] = create_domain([Nx Ny],[Lx Ly]);

% find psi_n and q_n using DeltaN(beta)*psi_n = -U/a*sin(theta)*sum[a_j R_j(r/a)] and q_n = DeltaN(0)*psi_n:

[psi_n,q_n] = CalcPsi(a_j,U,a,R,beta,grid);

% plot psi and q in each layer:

plot_window = [-2 2];
for n = 1:N
    Plot_2D(psi_n(:,:,n),x,y,plot_window,a)
    Plot_2D(q_n(:,:,n),x,y,plot_window,a)
end


==> anc/Two_Layer_Modon.m <==
% Solve for Beta-plane baroclinic topographic modons in a two layer model

clear; close all
addpath("functions\","plotting\")

% parameters:

U = 1;
a = 1;
R = [1 1];
beta = [0 1];
N = 2;
M = 12;

% derived quantities:

mu = beta*a^2/U;
lambda = a./R;

% create terms in eigenvalue problem:

A = zeros(N*M);
B = zeros(N*M);
Dn = @(n) kron(eye(M),diag(1:N == n));
c = [ones(N,1); zeros((M-1)*N,1)]/4;
dn = @(n) kron((-1).^(0:M-1)',(1:N == n)');

for j = 0:M-1
    for k = 0:M-1
        A(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) A_func(x,lambda,mu),j,k);
        B(j*N+(1:N),k*N+(1:N)) = JJ_int(@(x) B_func(x,lambda,mu),j,k);
    end
end

% solve eignevalue problem, (A-K_1^2*B_1-K_2^2*B_2)*a = (mu_1+K_1^2)*c_1 + 
% (mu_2+K_2^2)*c_2 s.t. d_1'*a = 0, d_2'*a = 0:

B1 = Dn(1)*B; B2 = Dn(2)*B;
Bcell = cell(2,1); Bcell{1} = B1; Bcell{2} = B2;
c_1 = Dn(1)*c; c_2 = Dn(2)*c;

[K,a_j] = EVP_optim(A,Bcell,[mu(1)*c_1+mu(2)*c_2 c_1 c_2],[dn(1) dn(2)],[4 5].^2,zeros(2*M,1));
K = sqrt(K);
a_j = reshape(a_j,[N M])';

% create plotting domain:

Nx = 512; Ny = 512;
Lx = 10; Ly = 10;
[x,y,k,l,grid] = create_domain([Nx Ny],[Lx Ly]);

% find psi_n and q_n using DeltaN(beta)*psi_n = -U/a*sin(theta)*sum[a_j R_j(r/a)] and q_n = DeltaN(0)*psi_n:

[psi_n,q_n] = CalcPsi(a_j,U,a,R,beta,grid);

% plot psi and q in each layer:

plot_window = [-2 2];
for n = 1:N
    Plot_2D(psi_n(:,:,n),x,y,plot_window,a)
    Plot_2D(q_n(:,:,n),x,y,plot_window,a)
end


==> anc/functions/A_func.m <==
function A = A_func(xi,lambda,mu)
% Calculates the integrand for A_kj, K(xi)*(K(xi)+D(mu))^-1*xi^-1
%
% xi: coordinate vector
% lambda: column vector of lambda values
% mu: column vector of mu values

lambda = reshape(lambda,[],1);

N = length(mu);
if N == 1
    K = xi.^2+lambda^2;
    A = K./(K+mu)./xi;
else
    K = repmat(eye(N),1,1,length(xi)).*reshape(xi.^2,1,1,length(xi))+...
        diag([lambda(1)^2 2*reshape(lambda(2:end-1).^2,1,[]) lambda(end)^2])+...
        diag(-lambda(1:end-1).^2,1)+diag(-lambda(2:end).^2,-1);
    A = pagemrdivide(K,K+diag(mu))./reshape(xi,1,1,length(xi));
end

end

==> anc/functions/B_func.m <==
function B = B_func(xi,lambda,mu)
% Calculates the integrand for B_kj, (K(xi)+D(mu))^-1*xi^-1
%
% xi: coordinate vector
% lambda: column vector of lambda values
% mu: column vector of mu values

lambda = reshape(lambda,[],1);

N = length(mu);
if N == 1
    K = xi.^2+lambda^2;
    B = 1./(K+mu)./xi;
else
    K = repmat(eye(N),1,1,length(xi)).*reshape(xi.^2,1,1,length(xi))+...
        diag([lambda(1)^2; 2*lambda(2:end-1).^2; lambda(end)^2])+...
        diag(-lambda(1:end-1).^2,1)+diag(-lambda(2:end).^2,-1);
    B = pageinv(K+diag(mu))./reshape(xi,1,1,length(xi));
end

end

==> anc/functions/CalcPsi.m <==
function [psi_n, q_n] = CalcPsi(a_n,U,a,R,beta,grid)
% Calculate psi_n and q_n using D_N(beta)*psi = F, q = D_N(0)*psi.
%
% a_n: coefficients as M x N array
% (U,a): vortex parameters, scalars
% R: Rossby radii, vector of length N
% beta: beta, vector of length N
% grid: structure with fields x,y,k,l
%
% note: 'grid' is created using 5th output of 'create_domain.m'.

[M,N] = size(a_n);

% create RHS function F as a sum of Zernike radial functions:

r = sqrt(grid.x.^2+grid.y.^2);
theta = atan2(grid.y,grid.x);

F = zeros(length(grid.x),length(grid.y),N);
psi_n = zeros(length(grid.x),length(grid.y),N);
q_n = zeros(length(grid.x),length(grid.y),N);

for j = 1:M
    for i = 1:N
        F(:,:,i) = F(:,:,i) + a_n(j,i)*R_n(r/a,j-1);
    end
end
F = -U/a*F.*sin(theta);
F_FT = FT_2D(F,'forward');

% define operators D_N(beta)^-1 and D_N(0) in Fourier space:

D_inv = pageinv(DeltaN(grid.k,grid.l,R,beta/U));
D_q = DeltaN(grid.k,grid.l,R,0);

% calculate psi_n and q_n in Fourier space:

for n = 1:N
    for j = 1:N
        psi_n(:,:,n) = psi_n(:,:,n) + squeeze(D_inv(n,j,:,:)).*F_FT(:,:,j);
    end
end

for n = 1:N
    for j = 1:N
        q_n(:,:,n) = q_n(:,:,n) + squeeze(D_q(n,j,:,:)).*psi_n(:,:,j);
    end
end

% return psi_n and q_n to real space:

psi_n = real(FT_2D(psi_n,'inverse'));
q_n = real(FT_2D(q_n,'inverse'));

end

==> anc/functions/DeltaN.m <==
function D = DeltaN(k,l,R,betaU)
% Defines the differential operator DeltaN in Fourier space used for:
%       DeltaN*psi = -(U/a)*sin(theta)*sum[a_j*R_j(r/a)]
%
% (k,l): wavenumbers in (x,y) directions, created using 'create_domain.m'
% R: vector (R_1, R_1, ..., R_N)
% betaU: vector (beta_1/U, beta_2/U, ..., beta_N/U)

if length(R) == 1
    D = -reshape((eps+k.^2+l.^2+1/R^2+betaU),[1 1 length(k) length(l)]);
else
    D = -diag([R(1)^-2 2*reshape(R(2:end-1).^-2,1,[]) R(end)^-2]) - diag(betaU) + ...
        + diag(R(1:end-1).^-2,1) + diag(R(2:end).^-2,-1);
    
    D = repmat(D,1,1,length(k),length(l)) - ...
        repmat(eye(length(R)),1,1,length(k),length(l)).*reshape((eps+k.^2+l.^2),1,1,length(k),length(l));
end

end

==> anc/functions/EVP.m <==
function [K,a] = EVP(A,B,c,d,method,K_0)
% Solves the inhomogeneous EVP for n eignevalues:
%   (A - K*B])a = c_0 + K*c_1 s.t. d^T*a = 0
%
% A: matrix (N x N)
% B: matrix (N x N)
% c: vectors (N x 1), entered as array c = [c_0 c_1]
% d: vector (N x 1)
% method: 1 - invert B, 2 - invert A, 0 - invert matrix with larger rcond
% K_0: finds only the eigenvalue closest to K_0

% Invert either A or B, depending on which is better conditioned

if nargin < 5; method = 0; end

if (rcond(B) > rcond(A) || method == 1) && method ~= 2
    M1 = (d'*(B\c(:,1)))*A - (c(:,1)*d')*(B\A);
    M2 = -(d'*(B\c(:,1)))*B + (d'*(B\c(:,2)))*A - (c(:,2)*d')*(B\A);
    M3 = -(d'*(B\c(:,2)))*B;
    
else
    M1 = (d'*(A\c(:,1)))*A;
    M2 = (d'*(A\c(:,2)))*A - (d'*(A\c(:,1)))*B + (c(:,1)*d')*(A\B);
    M3 = -(d'*(A\c(:,2)))*B + (c(:,2)*d')*(A\B);
end

K = polyeig(M1,M2,M3);
K = K(~isinf(K));

if nargin > 5; [~,i] = min((K-K_0).^2); K = K(i); end

if nargout == 2
    a = zeros(sqrt(numel(A)),length(K));
    for i = 1:length(K)
        a(:,i) = (A-K(i)*B)\(c(:,1)+K(i)*c(:,2));
    end
end

end

==> anc/functions/EVP_optim.m <==
function [K,a,err] = EVP_optim(A,B,c,d,K_0,a_0,diag,tol)
% Solves the problem (A-sum[K_i*B_i])*a = c_0 + sum[K_i*c_i] such that
% d_k^T*a = 0 for i,k = {1,2,...,N}.
%
% A: M x M matrix
% B: cell array of N M x M matrices (B = cell(N,1); B{i} = B_i)
% c: vectors (M x 1), enter as array c = [c_0 c_1 c_2 .. c_N]
% d: vectors (M x 1), enter as array d = [d_1 d_2 .. d_N]
% K_0: initial guess for [K_1, K_2, ..., K_N]
% a_0: initial guess for a, vector of length M
% diag: shows iteration output if set to 1 (default: 0)
% tol: function tolerance for fsolve (default: 1e-10)
%
% This function works by defining:
% 
%       f(x) = (A-sum[K_i*B_i])*a - c_0 - sum[K_i*c_i],
%
% where x = [K_1, K_2, .. K_N, a'_1, .. a'_{M-N}] and the a'_i are
% coefficients of the M-N basis vectors which span the space orthogonal to
% [d_1, d_2, ..., d_N]. We now find the solution to f(x) = 0  using the
% Matlab fsolve function from the Optimisation tooolbox. The solution x
% gives the values of K_i and allows a to be reconstructed from the a'_i. 
% Note that the complexity of this problem does not increase as the number
% of eigenvalues, N, does since a new eigenvalue introduces a new condition
% which reduces the dimension of the space containing a. Resonable guesses
% for K_0 are generally sufficient, allowing a_0 to be left as 0.

% first find a basis for the space orthogonal to the d_j:

[e,V,I] = OrthogSpace(d);
[N,J] = size(e);

% create initial guess randomly or from supplied data if given:

if nargin == 5; a_0 = zeros(N,1); end
if nargin > 4
    x0 = V\a_0;
    x0 = [reshape(K_0,N-J,1); x0(I)];
else
    x0 = rand(N,1);
end
if nargin < 7; diag = 0; end
if nargin < 8; tol = 1e-10; end

% find solution x which solves f(x) = 0:

f = @(x) EVP_optim_f(x,A,B,c,e);
if diag == 1
    options = optimoptions('fsolve','Display','iter','TolFun',tol);
else
    options = optimoptions('fsolve','Display','none','TolFun',tol);
end
[x,err] = fsolve(f,x0,options);

% determine K and a from x:

K = reshape(x(1:N-J),1,N-J);
a = e*x(N-J+1:N);

end

% definition of the function f(x):

function f_out = EVP_optim_f(x,A,B,c,e)
       
    [N,J] = size(e);

    a = e*x(N-J+1:N);
    M = A;
    v = c(:,1);

    for i = 1:N-J
        M = M - x(i)*B{i};
        v = v + x(i)*c(:,i+1);
    end

    f_out = (M*a-v);
    
end

==> anc/functions/JJ_int.m <==
function I = JJ_int(F,j,k)
% Performs the double Bessel function integral int_0^inf F(z) J_{2j+2}(z) J_{2k+2}(z) dz
%
% F: function
% j,k: Bessel function orders
%
% Domain is [0,inf] and is split at d. For x < d, the contribution is
% evalulated directly, for x > d we use a contour deformation approach to
% avoid strongly oscillatory behaviour and slow convergence. Method
% suggested by A. Gibbs.

d = 1000;               % domain splitting parameter
N = sqrt(numel(F(0)));  % dimension of F (i.e. F : R^{N x N} -> R)

if N == 1
    R = @(x) x;
else
    R = @(x) reshape(x,1,1,[]);
end

J = @(n,x) besselj(n,x);
Y = @(n,x) bessely(n,x);
H1 = @(n,x) besselh(n,1,x);
H2 = @(n,x) besselh(n,2,x);
HH12 = @(m,n,x) 2*(J(m,x).*J(n,x)+Y(m,x).*Y(n,x));
phi11 = @(m,n,x) H1(m,x).*H1(n,x)./exp(2*1i*x);
phi22 = @(m,n,x) H2(m,x).*H2(n,x)./exp(-2*1i*x);

I1 = integral(@(x) F(x).*R(J(2*j+2,x).*J(2*k+2,x)),0,d,'ArrayValued',true);
I2 = integral(@(x) F(x).*R(HH12(2*j+2,2*k+2,x)/4),d,inf,'ArrayValued',true);
I3 = 1i*exp(2*1i*d)/4*integral(@(x) F(d+1i*x).*R(phi11(2*j+2,2*k+2,d+1i*x).*exp(-2*x)),0,100,'ArrayValued',true);
I4 = -1i*exp(-2*1i*d)/4*integral(@(x) F(d-1i*x).*R(phi22(2*j+2,2*k+2,d-1i*x).*exp(-2*x)),0,100,'ArrayValued',true);

I = I1+I2+real(I3+I4);

end

==> anc/functions/OrthogSpace.m <==
function [e, B, I] = OrthogSpace(v)
% Consider k vectors v_i in R^n. This function finds n-k vectors e_i which
% are orthogonal to the v_i and mutually orthogonal. The v_i are also
% orthogonalised in the process.
%
% Input:
%
% v: k vectors, enter as v = [v_1, v_2, ..., v_k]
%
% Outputs:
%
% e: basis vectors e = [e_1, ..., e_{N-k}]
% B: full orthonormal basis of R^n
% I: position of elements of e within B

% Note: the v_i are extended to a full basis by including elements of the
% standard basis. The v_i only replace elements they have a component in.
% This basis is then converted to an orthonormal one using the Gram-Schmidt
% process.

s = size(v);
N = s(1);
k = s(2);
eps_err = 1e-6;

B = eye(N);
I = 1:N;

for i = 1:k
    j = 1;
    while length(I)>N-i
        if j>length(I); error('The v must be linerly independent.'); end
        if v(:,i)'*B(:,I(j)) > eps_err
            B(:,I(j)) = v(:,i);
            I(j) = [];
        end
        j = j+1;
    end
end

for j = 1:N
    for i = 1:j-1
        B(:,j) = B(:,j) - B(:,i)*(B(:,i)'*B(:,j))/(B(:,i)'*B(:,i));
    end
end

B = B./vecnorm(B,2,1);
e = B(:,I);

end

==> anc/functions/R_n.m <==
function y = R_n(x,n)
% Calculates R_n(x), the Zernike radial function of order n, using Jacobi 

y = (-1)^n*x.*jacobiP2(n,0,1,2*x.^2-1).*(x<=1);

end

==> anc/functions/create_domain.m <==
function [x,y,k,l,grid] = create_domain(N,L)
% Creates Fourier grid
%
% N: [Nx Ny], number of gridpoints
% L: [Lx Ly], domain size

Nx = N(1); Ny = N(2);
Lx = L(1); Ly = L(2);

dx = Lx/Nx;
x = (-Lx/2:dx:(Lx/2-dx))';
k = (pi/dx*(-1:2/Nx:(1-2/Nx)))';

dy = Ly/Ny;
y = -Ly/2:dy:(Ly/2-dy);
l = pi/dy*(-1:2/Ny:(1-2/Ny));

if nargout > 4
    grid.x = x;
    grid.y = y;
    grid.k = k;
    grid.l = l;
end

end

==> anc/functions/jacobiP2.m <==
function P = jacobiP2(n,a,b,x)
% Evaluates the Jacobi polynomial using a faster method that the Matlab function 'JacobiP'

    P = 0;
    for  s = 0:n
        P = P + 1/(factorial(s)*factorial(n+a-s)*factorial(b+s)*factorial(n-s))*((x-1)/2).^(n-s).*((x+1)/2).^s;
    end
    P = P*factorial(n+a)*factorial(n+b);
end

==> anc/plotting/F_minmax.m <==
function [F_min, F_max] = F_minmax(F)
% outputs the minimum and maximum values of a field, F

F_min = min(F,[],"all");
F_max = max(F,[],"all");

end



==> anc/plotting/Plot_2D.m <==
function Plot_2D(F,x,y,plot_window,r)
% plots F(x,y)
%
% F: array with dimension 1 corresponding to x and dimension 2 to y
% (x,y): vectors
% plot_window: [min max] argument passed to xlim and ylim
% r: plot circle of radius r at origin

figure

pcolor(x,y,F')
shading interp
xlabel('x')
ylabel('y')

hold on

if nargin > 3
    xlim(plot_window)
    ylim(plot_window)

    line([plot_window(1) plot_window(1)],[plot_window(1) plot_window(end)],'Color','black')
    line([plot_window(end) plot_window(end)],[plot_window(1) plot_window(end)],'Color','black')
    line([plot_window(1) plot_window(end)],[plot_window(1) plot_window(1)],'Color','black')
    line([plot_window(1) plot_window(end)],[plot_window(end) plot_window(end)],'Color','black')
end

colormap(cmap(256,@(x) x.^1))
colorbar

contour(x,y,F',10,'k')

if nargin > 4
    fplot(@(t) r*sin(t), @(t) r*cos(t),[0,2*pi],'k--')
end

hold off

set(gca,'FontSize',12,'linewidth',0.7);

end

==> anc/plotting/cmap2.m <==
function map = cmap2(R,centre,f,N,rescale,C,debug)
% outputs a custom colour map for use with colormap(map)
%
% - R: plot limits, integer or array;
%    integer: use current figure CLim value (default)
%    vector: 2 element vector of [Min Max]
%    field: F, calculate limits as min and max of F array
% - centre: value correspnding to the colorbar centre (default: (Min+Max)/2)
% - f: function f:[0,1]->[0,1], nonlinear rescaling (default: f = @(x) x)
% - N: size of colorbar (default: 256)
% - rescale: 1 - rescale ends to max/min colour bar values, 0 - no scaling (default: 1)
% - C: colours, integer or array;
%    integer: 0 - blue/white/red (default)
%             1 - greyscale
%    array: list of N colours (rgb), N x 3, values in [0,1], can use Matlab presets (e.g. jet(8), parula(3))
% - debug: 1 - outputs limits and centre value, 0 - no output (default)
%
% Note: default parameters may be entered through undefined variables or by
% setting the variable to [] in input. Requires dist_array.m and F_minmax.m

% define unspecified variables
if nargin < 1; R = []; end
if nargin < 2; centre = []; end
if nargin < 3; f = []; end
if nargin < 4; N = []; end
if nargin < 5; rescale = []; end
if nargin < 6; C = []; end
if nargin < 7; debug = 0; end

% set variables defined using flags and input arrays
if numel(R) < 2; [Min,Max] = dist_array(get(gca,'CLim')); end
if numel(R) == 2; Min = R(1); Max = R(2); end
if numel(R) > 2; [Min,Max] = F_minmax(R); end
if numel(centre) == 0; centre = (Min+Max)/2; end
if isa(f,'function_handle') == 0; f = @(x) x; end
if numel(N) == 0 || N == 0; N = 256; end
if numel(rescale) == 0; rescale = 1; end
if numel(C) == 0; C = 0; end
if numel(C) == 1
    if C == 0; C = [0 0 0.5; 0 0.5 1; 1 1 1; 1 0 0; 0.5 0 0];  end
    if C == 1; C = [1 1 1; 0.5 0.5 0.5; 0 0 0]; end
end

Tick_lims = (linspace(Min,Max,N)-centre)/max(Max-centre,centre-Min);
if rescale == 1    % rescale ends if rescale == 1
    if Tick_lims(1) > -1; Tick_lims(Tick_lims<0) = -Tick_lims(Tick_lims<0)/Tick_lims(1); end
    if Tick_lims(end) < 1; Tick_lims(Tick_lims>0) = Tick_lims(Tick_lims>0)/Tick_lims(end); end
end

map = interp1(linspace(-1,1,length(C)),C,sign(Tick_lims).*f(abs(Tick_lims)));   % create colour map

if debug == 1   % debugging, print outputs to screen
    disp(['Limits = [' num2str([Min Max]) ']'])
    disp(['Centre = ' num2str(centre)])
end

end



==> anc/plotting/dist_array.m <==
function varargout = dist_array(A,dim)
% distributes array to multiple output variables
%
% A: input array
% dim: dimension to distribute along (default: 1)

if nargin==1
    varargout = num2cell(A);
else
    varargout = num2cell(A,dim);
end

end



